ANN-MoC Method for Solving Unidimensional Neutral Particle Transport Problems

Neutral particle transport problems are fundamental in the modeling of energy transfer by radiation (photons) and by neutrons with many important applications. In this work, the novel ANN-MoC method for solving unidimensional neutral particle transport problems is presented. Following the Method of Discrete Ordinates (DOM) and decoupling with a Source Iteration (SI) scheme, the proposed method applies Artificial Neural Networks (ANNs) together with the Method of Characteristics (MoC) to solve the transport problem. Once the SI scheme converges, the method gives an ANN that estimates the average flux of particles at any points in the computational domain. Details of the proposed method are given and results for two test cases are discussed. The achieve results show the potential of this novel approach for solving neutral particle transport problems.

==> data/fig_bp/main.py <==
import numpy as np
import matplotlib.pyplot as plt

#font letter
plt.rc('text', usetex=True)
plt.rc('font', family='serif', size=12)

# mesh
xx = np.load('xx.npy')

# exact
x = np.array([0.0, 0.1, 0.2, 0.3, 0.4,
              0.5, 0.6, 0.7, 0.8, 0.9, 1.0])
y_ss09 = np.array([0.285500,
                   0.386120,
                   0.470262,
                   0.535160,
                   0.575992,
                   0.589914,
                   0.575992,
                   0.535160,
                   0.470262,
                   0.386120,
                   0.285600])

y_ss099 = np.array([0.330186,
                    0.445274,
                    0.539249,
                    0.611195,
                    0.656316,
                    0.671681,
                    0.656316,
                    0.611195,
                    0.539249,
                    0.445274,
                    0.330786])

y_ss0999 = np.array([0.335367,
                     0.452149,
                     0.547260,
                     0.620018,
                     0.665632,
                     0.681163,
                     0.665632,
                     0.620018,
                     0.547260,
                     0.452149,
                     0.335367])


# nn sols
psi_ss09 = np.load('psi_ss09.npy')
psi_ss099 = np.load('psi_ss099.npy')
psi_ss0999 = np.load('psi_ss0999.npy')

fig = plt.figure(dpi=300)
ax = fig.add_subplot(111)

x = np.linspace(0, 1, 11)
ax.plot(x,y_ss09/2, ls='', marker='o', markersize=4,
        label='_no_legend_', color='black')
ax.plot(xx, psi_ss09, label='$\sigma_s=0.9$')

ax.plot(x,y_ss099/2, ls='', marker='o', markersize=4,
        label='_no_legend_', color='black')
ax.plot(xx, psi_ss099, label='$\sigma_s=0.99$')

ax.plot(x,y_ss0999/2, ls='', marker='o', markersize=4,
        label='_no_legend_', color='black')
ax.plot(xx, psi_ss0999, label='$\sigma_s=0.999$')

ax.set_xlabel('$x$')
ax.set_ylabel('$\Psi(x)$')
ax.legend()
ax.grid()
plt.savefig('fig.pdf')


==> data/fig_ms/main.py <==
import numpy as np
import matplotlib.pyplot as plt

#font letter
plt.rc('text', usetex=True)
plt.rc('font', family='serif', size=12)

# mesh
xx = np.load('xx.npy')

# exact
def exact(xx, kappa, sigma_s, alpha=5.):
    return np.exp(-alpha*(kappa + sigma_s)*xx)

# nn sols
psi_k01_ss00 = np.load('psi_k01_ss00.npy')
psi_k01_ss05 = np.load('psi_k01_ss05.npy')
psi_k01_ss09 = np.load('psi_k01_ss09.npy')
psi_k05_ss10 = np.load('psi_k05_ss10.npy')

fig = plt.figure(dpi=300)
ax = fig.add_subplot(111)

x = np.linspace(0, 1, 11)
ax.plot(x, exact(x, 0.1, 0.0), ls='', marker='o', markersize=4,
        label='_no_legend_', color='black')
ax.plot(xx, psi_k01_ss00, label='$\kappa=0.1, \sigma_s=0.0$')

ax.plot(x, exact(x, 0.1, 0.5), ls='', marker='o', markersize=4,
        label='_no_legend_', color='black')
ax.plot(xx, psi_k01_ss05, label='$\kappa=0.1, \sigma_s=0.5$')

ax.plot(x, exact(x, 0.1, 0.9), ls='', marker='o', markersize=4,
        label='_no_legend_', color='black')
ax.plot(xx, psi_k01_ss09, label='$\kappa=0.1, \sigma_s=0.9$')

ax.plot(x, exact(x, 0.5, 1.0), ls='', marker='o', markersize=4,
        label='_no_legend_', color='black')
ax.plot(xx, psi_k05_ss10, label='$\kappa=0.5, \sigma_s=1.0$')

ax.set_xlabel('$x$')
ax.set_ylabel('$\Psi(x)$')
ax.legend()
ax.grid()
plt.savefig('fig.pdf')

